Sparse Linear Bandits with Blocking Constraints

We investigate the high-dimensional sparse linear bandits problem in a data-poor regime where the time horizon is much smaller than the ambient dimension and number of arms. We study the setting under the additional blocking constraint where each unique arm can be pulled only once. The blocking constraint is motivated by practical applications in personalized content recommendation and identification of data points to improve annotation efficiency for complex learning tasks. With mild assumptions on the arms, our proposed online algorithm (BSLB) achieves a regret guarantee of $\widetilde{\mathsf{O}}((1+\beta_k)^2k^{\frac{2}{3}} \mathsf{T}^{\frac{2}{3}})$ where the parameter vector has an (unknown) relative tail $\beta_k$ -- the ratio of $\ell_1$ norm of the top-$k$ and remaining entries of the parameter vector. To this end, we show novel offline statistical guarantees of the lasso estimator for the linear model that is robust to the sparsity modeling assumption. Finally, we propose a meta-algorithm (C-BSLB) based on corralling that does not need knowledge of optimal sparsity parameter $k$ at minimal cost to regret. Our experiments on multiple real-world datasets demonstrate the validity of our algorithms and theoretical framework.

==> plots/alg.py <==
import numpy as np
from sklearn.linear_model import Lasso,LinearRegression,LassoCV
import tqdm
import cvxpy as cp
def get_good_vectors(embeddings,dist=False):
    n = embeddings.shape[0]
    d = embeddings.shape[1]
    x = cp.Variable(n)
    if dist:
        constraints = [cp.sum(x)==1,x>=0]
    else:
        constraints = [cp.sum(x)==1,x>=0,x<=1/(d)]
    objective_function = embeddings.T @ cp.diag(x) @ embeddings
    objective = cp.Maximize(cp.lambda_min(objective_function))
    prob = cp.Problem(objective,constraints)
    prob.solve()
    arms=[]
    if dist:

        return np.abs(x.value)/np.sum(np.abs(x.value))

    for i in range(n):
        if np.random.uniform(0,1)<x.value[i]*(2*d):
            arms.append(i)
    return arms

from scipy.optimize import minimize

class DRLassoBandit:
    def __init__(self, n_actions, n_features, lambda1, lambda2, z_T,rewards):
        self.n_actions = n_actions
        self.n_features = n_features
        self.lambda1 = lambda1
        self.lambda2 = lambda2
        self.rewards = rewards
        self.z_T = z_T
        self.t = 0
        
        # Initialize parameters
        self.beta = np.zeros(n_features)
        self.S = []  # Store (b_bar, r_hat) pairs
        
    def predict(self, context):
        self.t += 1
        self.context = np.array(context)
        
        if self.t <= self.z_T:
            # Random exploration phase
            return np.random.randint(0, self.n_actions)
        
        # Calculate lambda1t
        lambda1t = self.lambda1 * np.sqrt((np.log(self.t) + np.log(self.n_features)) / self.t)
        
        # Sample from Bernoulli distribution
        if np.random.binomial(1, lambda1t) == 1:
            # Random exploration
            return np.random.randint(0, self.n_actions)
        else:
            # Exploit using current beta estimate
            rewards = np.array([context[i].T @ self.beta for i in range(self.n_actions)])
            return np.argmax(rewards)
    
    def update(self, action):
        reward = self.rewards[action]
        # Calculate average context vector
        b_bar = np.mean(self.context, axis=0)
        
        # Calculate r_hat
        r_hat = b_bar.T @ self.beta + (1/self.n_actions) * (reward - self.context[action].T @ self.beta)
        
        # Update S
        self.S.append((b_bar, r_hat))
        
        # Calculate lambda2t
        lambda2t = self.lambda2 * np.sqrt((np.log(self.t) + np.log(self.n_features)) / self.t)
        
        # Update beta using Lasso regression
        def objective(beta):
            loss = 0
            for b, r in self.S:
                loss += (r - b.T @ beta) ** 2
            loss = loss / len(self.S)
            return loss + lambda2t * np.sum(np.abs(beta))
        
        result = minimize(objective, self.beta, method='L-BFGS-B')
        self.beta = result.x
        
        # Update probability distribution (not used in predict but kept for completeness)
        lambda1t = self.lambda1 * np.sqrt((np.log(self.t) + np.log(self.n_features)) / self.t)
        rewards = np.array([self.context[i].T @ self.beta for i in range(self.n_actions)])
        best_action = np.argmax(rewards)
        
        pi = np.full(self.n_actions, lambda1t/self.n_actions)
        pi[best_action] += (1 - lambda1t)
        
        return pi

    def make_decision(self, context):
        action = self.predict(context)
        pi = self.update(action)
        return action
### Base Algorithm (BSLB)
class BaseAlgorithm():
    def __init__(self, N,d, E, T,arm_vectors,true_parameter=None,true_rewards=None,linear_model=None,replacement=False,rejection_sampling=False):
        self.N = N  # Number of arms
        self.E = E  # Exploration period
        self.T = T  # Total time period
        self.t = 0  # Current time step
        self.estimate = np.zeros(d)
        
        self.arm_vectors = arm_vectors
        self.true_parameter = true_parameter
        self.true_rewards = true_rewards
        self.linear_model = linear_model
        self.replacement = replacement
        self.rejection_sampling = rejection_sampling
        self.initialize()
        if self.rejection_sampling:
            self.set_exploration_dist()
        
    def initialize(self):
        self.t = 0
        self.available_arms = np.arange(self.N)
        self.estimates = np.zeros(self.N)
        self.exploration_arms = []
        self.rewards = np.zeros(self.N)
        self.order_of_arms = np.zeros(self.T)
        if self.true_parameter is not None:
            self.true_rewards = self.arm_vectors@self.true_parameter
        if not self.rejection_sampling:
            self.set_exploration_arms()

    def make_decision(self,return_arm=False):
        ### benchmark time taken in each step
        
        if self.t==self.E:
            self.compute_estimates()
        if self.t < self.E:
            # Exploration phase
            selected_arm = self.explore()
            
            ### remove the selected arm from the available arms 
        else:
            # Exploitation phase
            selected_arm = self.exploit()
        
        self.pull_arm(selected_arm)
        
        return selected_arm
    def set_exploration_arms(self):
        self.exploration_available_arms = get_good_vectors(self.arm_vectors)
    def set_exploration_dist(self):
        self.exploration_dist = get_good_vectors(self.arm_vectors,dist=True)
    def explore(self):
        # Simple 
        ### intersection of available arms and exploration arms
        if not self.rejection_sampling:
            arms_to_sample_from = np.intersect1d(self.available_arms,self.exploration_available_arms)
            return np.random.choice(arms_to_sample_from)
        else:
            while True:
                arm = np.random.choice(self.N,p=self.exploration_dist)
                if arm in self.available_arms:
                    return arm
    def exploit(self):
        
        predictions = self.model.predict(self.arm_vectors[:,self.non_zero_coef_indices])
        sorted_predictions = np.argsort(predictions)[::-1]
        predictions_which_are_available = [i for i in sorted_predictions if i in self.available_arms]
        return predictions_which_are_available[0]
    
    def get_reward(self,arm):
        if self.true_parameter is not None:
            return self.arm_vectors[arm]@self.true_parameter + np.random.normal(0,0.1)
        else:
            return self.true_rewards[arm]
        
    def pull_arm(self,arm):
        self.t += 1
        if self.replacement:
            self.available_arms = np.arange(self.N)
        else:
            self.available_arms = np.delete(self.available_arms, np.where(self.available_arms == arm))
        self.rewards[arm] = self.get_reward(arm)
        self.order_of_arms[self.t-1] = arm
        if self.t<=self.E:
            self.exploration_arms.append(arm)


    def compute_estimates(self):
        if self.linear_model is None:
            self.n_explore = len(self.exploration_arms)
            model = Lasso(alpha = 0.0001,max_iter=10000)     
            model.fit(self.arm_vectors[self.exploration_arms],self.rewards[self.exploration_arms])
            non_zero_coef_indices = np.nonzero(model.coef_!=0)[0]
            model_lr = LinearRegression()
            model_lr.fit(self.arm_vectors[self.exploration_arms][:,non_zero_coef_indices],self.rewards[self.exploration_arms])
            self.model = model_lr
            self.non_zero_coef_indices = non_zero_coef_indices
        else:
            model = LinearRegression()
            model.fit(self.arm_vectors,self.rewards)
            self.model = model
            self.non_zero_coef_indices = np.nonzero(model.coef_!=0)[0]
    def run(self):
        for t in range(self.T):
            self.make_decision()
class LinUCB:
    def __init__(self, n_actions, n_features,parameter=None,rewards=None, alpha=2):
        self.n_actions = n_actions
        self.n_features = n_features
   
        self.parameter = parameter
        self.rewards = rewards
        self.alpha = alpha
        
        # Initialize parameters for each action
        self.A = [np.identity(n_features) for _ in range(n_actions)]
        self.b = [np.zeros((n_features, 1)) for _ in range(n_actions)]
        self.available_arms = np.arange(n_actions)
    def predict(self, context):
        context = np.array(context)
        p = np.zeros(self.n_actions)
        for a in self.available_arms:
            a_inv = np.linalg.inv(self.A[a])
            theta = np.dot(a_inv, self.b[a])
            p[a] = (theta.T @ context[a]).flatten()[0] + self.alpha * np.sqrt(context[a].T @ a_inv @ context[a])
        return np.argmax(p)

    def update(self, action, context, reward):
        context = np.array(context)
        self.A[action] += np.outer(context[action], context[action])
        self.b[action] += reward * context[action].reshape(-1, 1)
        self.available_arms = np.delete(self.available_arms, np.where(self.available_arms == action))
    def make_decision(self,context):
        action = self.predict(context)
        if self.parameter is not None:
            reward = context[action].T@self.parameter + np.random.normal(0,0.1)
        else:
            reward = self.rewards[action]
        self.update(action, context, reward)
        return action

from scipy import optimize
### CORRAL

import numpy as np
from scipy.optimize import minimize_scalar

def LOG_BARRIER_OMD(p, loss, eta):
    """
    Implement a robust version of the LOG-BARRIER-OMD algorithm.
    
    Args:
    p_t (np.array): Previous distribution (trusts)
    l_t (np.array): Current loss vector (losses)
    eta_t (np.array): Learning rate vector (rates)
    
    Returns:
    np.array: Updated distribution p_{t+1} (new_trusts)
    """
    min_loss = max(0, np.min(loss))
    max_loss = np.max(loss)
    
    def objective(lambda_val):
        """Objective function to minimize."""
        lhs = np.sum(1 / (1/p + eta * (loss - lambda_val)))
        return (lhs - 1) ** 2

    assert min_loss <= max_loss, f"Error: invalid loss interval [{min_loss:.3g}, {max_loss:.3g}]"
    
    result = minimize_scalar(objective, bounds=(min_loss, max_loss), method='bounded')
    lambda_val = result.x
    
    assert min_loss <= lambda_val <= max_loss, f"Error: λ={lambda_val:.3g} not in [{min_loss:.3g}, {max_loss:.3g}]"
    
    p_t_plus_1 = 1 / (1/p + eta * (loss - lambda_val))
    p_t_plus_1 /= np.sum(p_t_plus_1)
    
    assert np.isclose(np.sum(p_t_plus_1), 1), f"Error: new distribution {list(p_t_plus_1)} doesn't sum to 1"
    
    if not np.all(p_t_plus_1 >= 0):
        print(f"Warning: new distribution {list(p_t_plus_1)} contains negative values. Adjusting...")
        x = np.min(p_t_plus_1)
        p_t_plus_1 /= np.abs(x)
        p_t_plus_1 += 1
        p_t_plus_1 /= np.sum(p_t_plus_1)
    
    assert np.all(p_t_plus_1 >= 0) and np.all(p_t_plus_1 <= 1), f"Error: invalid probability distribution {list(p_t_plus_1)}"
    
    return p_t_plus_1

def CORRAL(learning_rate, base_algorithms, T):
    M = len(base_algorithms)
    
    # Initialize
    gamma = 1/T
    beta = np.exp(1/(np.log(T)))
    eta = np.full(M, learning_rate)
    rho = np.full(M, 2*M)
    p = np.full(M, 1/M)
    p_bar = np.full(M, 1/M)
    # Initialize all base algorithms (assuming they have an initialize method)
    p_store = np.zeros((T,M))
    order_of_arms = np.zeros(T)
    for t in range(1, T+1):
        # Observe side information x_t, send x_t to B_i and receive decision theta_i for each i
        # Sample i_t, predict theta_t, observe loss
        decisions = [base_algorithms[i].make_decision() for i in range(M)]
        
        i_t = np.random.choice(M, p=p_bar)
        selected_arm = decisions[i_t]
        loss = -base_algorithms[i_t].get_reward(selected_arm)
        order_of_arms[t-1] = selected_arm
        
        # Send feedback to base algorithms
        for i in range(M):
            feedback = (loss / p_bar[i]) if i == i_t else 0
            base_algorithms[i].rewards[selected_arm] = -feedback
        
        # Update p_t+1 using LOG-BARRIER-OMD
        e_it = np.zeros(M)
        e_it[i_t] = 1
        p = LOG_BARRIER_OMD(p, (loss / p_bar[i_t]) * e_it, eta)
        p_store[t-1,:] = p
        # Set p_bar_t+1
        p_bar = (1 - gamma) * p + gamma * (1/M)
        
        # Update rho and eta
        for i in range(M):
            if 1/p_bar[i] > rho[i]:
                rho[i] = 2 / p_bar[i]
                eta[i] *= beta
          
    
    return p_store, p_bar, order_of_arms

